Turing Completeness of Greedy UNO with an Ultimately Periodic Infinite Deck

We encode an arbitrary two-counter Minsky machine as a two-player UNO round with an ultimately periodic infinite draw pile $uw^\omega$. The construction uses a fixed $17$-card prefix and a period of length quadratic in the number of instructions. When both players follow the same fixed greedy policy, the round terminates exactly when the machine halts, and every available hand play has a unique card type. Consequently, greedy termination and victory by a designated player -- as well as winning-strategy existence under forced-play rules without tie-breaking -- are $\Sigma^0_1$-complete. Under official voluntary-draw rules with unrestricted legal choices, however, the existence of a finite play is decidable (and primitive recursive) via reachability in fixed-dimension vector addition systems with states (VASS). Finally, the maximal duration of a finite greedy play has no total computable upper bound in the input length.

==> anc/uno_program_tests.py <==
#!/usr/bin/env python3
"""End-to-end integration and regression tests for the Minsky-to-UNO compilation.

Accompanies the preprint "Turing Completeness of Greedy UNO with an Ultimately
Periodic Infinite Deck" by T. V. Kuptsov and G. A. Khaziev.
Python 3.10+; standard library only. Keep verify_gadgets.py alongside this file.
Defaults: 400 pseudorandom programs, seed 2331, at most 100 deck segments per case.
"""
from __future__ import annotations

import argparse
from collections import Counter
from copy import deepcopy
from dataclasses import dataclass
import hashlib
import json
from pathlib import Path
import random
import sys

import verify_gadgets as uno

VERSION = '1.0'
DEFAULT_WEIGHTS = (4, 5, 1)
ROOT = Path(__file__).resolve().parent


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def validate_program(program):
    require(isinstance(program, list) and len(program) > 0, 'program must be a nonempty list')
    n = len(program)
    for i, instruction in enumerate(program):
        require(isinstance(instruction, (list, tuple)) and len(instruction) > 0,
                f'invalid instruction at {i}: {instruction!r}')
        op, *args = instruction
        require(op in ('INC', 'DEC', 'HALT'), f'unknown opcode at {i}: {op!r}')
        require(len(args) == {'INC': 2, 'DEC': 3, 'HALT': 0}[op],
                f'wrong instruction arity at {i}')
        if op != 'HALT':
            require(type(args[0]) is int and args[0] in (0, 1), f'invalid register at {i}')
            require(all(type(t) is int and 0 <= t < n for t in args[1:]),
                    f'invalid target at {i}')


@dataclass
class Machine:
    """Direct operational semantics, independent of deck offsets and j."""
    pc: int = 0
    a: int = 0
    b: int = 0
    halted: bool = False
    steps: int = 0

    def step(self, program):
        require(not self.halted, 'attempted a step after HALT')
        op, *args = program[self.pc]
        self.steps += 1
        if op == 'HALT':
            self.halted = True
            return 'HALT'
        register, *targets = args
        name = 'a' if register == 0 else 'b'
        value = getattr(self, name)
        if op == 'INC':
            setattr(self, name, value+1)
            self.pc = targets[0]
            return 'INC'
        if value > 0:
            setattr(self, name, value-1)
            self.pc = targets[0]
            return 'DEC_positive'
        self.pc = targets[1]
        return 'DEC_zero'


def compile_program(program):
    validate_program(program)
    segments, starts, padding = [], [], []
    n, length = len(program), 0
    for i, instruction in enumerate(program):
        starts.append(length)
        op, *args = instruction
        if op == 'HALT':
            word, extra_e = uno.halt(), 0
        elif op == 'INC':
            x, target = args
            offset = (target-i-1) % n
            word, extra_e = uno.inc(x, offset), (offset+1) % 2
        else:
            x, positive, zero = args
            offset = (positive-i-1) % n
            zero_offset = (zero-i-1) % n
            lifted = zero_offset+n*int(zero_offset < offset)
            word, extra_e = uno.dec(x, offset, lifted), (lifted+1) % 2
        segments.append(word)
        padding.append(extra_e)
        length += len(word)
    period = [card for word in segments for card in word]
    require(len(period) <= n*(25+7*n), 'compiled period exceeds stated size bound')
    return segments, starts, padding, period


def check_boundary(state, machine, expected_j, expected_e, terminal=False):
    expected_m = uno.hand(r1=2*expected_j, y2=machine.a, y3=machine.b, y8=expected_e)
    require(+state.hands[uno.M] == expected_m,
            f'M hand: expected {dict(expected_m)}, got {dict(+state.hands[uno.M])}')
    expected_r = Counter() if terminal else uno.hand(b9=1)
    require(+state.hands[uno.R] == expected_r, 'unexpected R hand')
    require(state.top == ('b9' if terminal else 'gS'), 'unexpected top discard')
    require(state.turn == uno.R, 'unexpected next reader')
    require(state.winner == (uno.R if terminal else None), 'unexpected winner or early victory')


def test_program(program, segment_limit, coverage):
    segments, starts, padding, period = compile_program(program)
    machine, state = Machine(), uno.prefix()
    n, expected_j, expected_e = len(program), 0, 1
    check_boundary(state, machine, expected_j, expected_e)
    used_segments = 0
    for number in range(segment_limit):
        i = number % n
        require((state.consumed-17) % len(period) == starts[i],
                'draw-pile pointer is not at the next segment start')
        check_boundary(state, machine, expected_j, expected_e)
        require((i+expected_j) % n == machine.pc, 'program-counter invariant failed')
        active = expected_j == 0
        if active:
            require(machine.pc == i, 'active segment differs from direct machine instruction')
            branch = machine.step(program)
            coverage[branch] += 1
            if not machine.halted:
                expected_j = (machine.pc-i-1) % n
                if branch == 'DEC_zero':
                    positive_target = program[i][2]
                    positive_offset = (positive_target-i-1) % n
                    if expected_j < positive_offset:
                        expected_j += n
                        coverage['DEC_zero_lifted'] += 1
        else:
            expected_j -= 1
            coverage['passive_'+program[i][0]] += 1
        expected_e += padding[i]
        start_state = deepcopy(state)
        try:
            used = uno.run(state, segments[i])
            if machine.halted:
                require(used == 14, 'active HALT should consume 14 of its 17 cards')
                check_boundary(state, machine, 0, expected_e, terminal=True)
            else:
                require(used == len(segments[i]), 'nonterminal segment was not fully consumed')
                check_boundary(state, machine, expected_j, expected_e)
        except AssertionError as error:
            # Replay only the failing segment with a complete action trace.
            replay = deepcopy(start_state)
            try:
                uno.run(replay, segments[i], record=True)
            except AssertionError:
                pass
            raise AssertionError(json.dumps({
                'message': str(error), 'segment_number': number+1, 'segment_index': i,
                'input': uno.snapshot(start_state), 'output': uno.snapshot(state),
                'expected_machine': vars(machine), 'expected_j': expected_j,
                'trace': replay.trace,
            }, ensure_ascii=False)) from error
        used_segments += 1
        coverage['segments'] += 1
        coverage['active_segments' if active else 'passive_segments'] += 1
        if machine.halted:
            break
    return {
        'status': 'halted' if machine.halted else 'segment_limit',
        'segments_checked': used_segments, 'machine_steps': machine.steps,
        'period_length': len(period), 'cards_consumed_including_deal': state.consumed,
        'machine': vars(machine), 'j': 0 if machine.halted else expected_j,
        'final_state': uno.snapshot(state),
    }


def random_programs(seed, count, max_instructions):
    rng = random.Random(seed)
    programs = []
    for _ in range(count):
        n = rng.randrange(1, max_instructions+1)
        program = []
        for _ in range(n):
            op = rng.choices(('INC', 'DEC', 'HALT'), weights=DEFAULT_WEIGHTS)[0]
            if op == 'HALT':
                instruction = [op]
            elif op == 'INC':
                instruction = [op, rng.randrange(2), rng.randrange(n)]
            else:
                instruction = [op, rng.randrange(2), rng.randrange(n), rng.randrange(n)]
            program.append(instruction)
        programs.append(program)
    return programs


def smoke_cases():
    return [
        ('immediate_halt', [['HALT']], True),
        ('increment_loop', [['INC', 0, 0]], False),
        ('zero_decrement_loop', [['DEC', 0, 0, 0]], False),
        ('increment_then_halt', [['INC', 0, 1], ['HALT']], True),
        ('decrement_then_zero', [['INC', 0, 1], ['DEC', 0, 1, 2], ['HALT']], True),
        ('both_registers', [['INC', 0, 1], ['INC', 1, 2], ['DEC', 1, 3, 4],
                            ['DEC', 0, 4, 4], ['HALT']], True),
        ('skip_halt_and_wrap', [['INC', 0, 2], ['HALT'], ['DEC', 0, 2, 1]], True),
    ]


def canonical(value):
    return json.dumps(value, sort_keys=True, separators=(',', ':'), ensure_ascii=False)


def positive_int(value):
    number = int(value)
    if number <= 0:
        raise argparse.ArgumentTypeError('must be positive')
    return number


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--seed', type=int, default=2331)
    parser.add_argument('--programs', type=positive_int, default=400)
    parser.add_argument('--segment-limit', type=positive_int, default=100)
    parser.add_argument('--max-instructions', type=positive_int, default=12)
    parser.add_argument('--corpus', type=Path, help='replay a saved result file or a JSON list of programs')
    parser.add_argument('--output', type=Path, default=ROOT/'uno_program_tests-results.json')
    args = parser.parse_args(argv)
    if sys.version_info < (3, 10):
        parser.error('Python 3.10 or later is required')
    if sys.flags.optimize:
        parser.error('do not use -O: the imported card engine uses assertions')
    if args.corpus:
        data = json.loads(args.corpus.read_text())
        if isinstance(data, dict):
            programs = [case['program'] for case in data['cases']]
        else:
            programs = data
        require(isinstance(programs, list) and programs, 'empty or invalid corpus')
    else:
        programs = random_programs(args.seed, args.programs, args.max_instructions)
    coverage, smoke_coverage = Counter(), Counter()
    smoke_results = []
    for name, program, expected_halt in smoke_cases():
        result = test_program(program, 100, smoke_coverage)
        require((result['status'] == 'halted') == expected_halt, f'smoke case failed: {name}')
        if name == 'increment_then_halt':
            require(result['period_length'] == 42 and
                    result['cards_consumed_including_deal'] == 56,
                    'published two-instruction example failed')
        smoke_results.append({'name': name, 'program': program, **result})
    results, failure = [], None
    for index, program in enumerate(programs):
        try:
            result = test_program(program, args.segment_limit, coverage)
            results.append({'index': index, 'program': program, **result})
        except AssertionError as error:
            failure = {'index': index, 'program': program, 'detail': str(error)}
            break
    halted = sum(case['status'] == 'halted' for case in results)
    output = {
        'version': VERSION, 'status': 'FAIL' if failure else 'PASS',
        'configuration': {
            'seed': args.seed if not args.corpus else None,
            'programs': len(programs), 'segment_limit': args.segment_limit,
            'max_instructions': args.max_instructions if not args.corpus else None,
            'instruction_weights_INC_DEC_HALT': DEFAULT_WEIGHTS if not args.corpus else None,
            'replayed_from': str(args.corpus) if args.corpus else None,
        },
        'corpus_sha256': hashlib.sha256(canonical(programs).encode()).hexdigest(),
        'summary': {'checked': len(results), 'halted': halted,
                    'segment_limit': len(results)-halted, 'coverage': dict(coverage)},
        'smoke_cases': smoke_results, 'smoke_coverage': dict(smoke_coverage),
        'cases': results, 'failure': failure,
        'scope': 'A segment limit does not establish nontermination. Finite tests do not prove the universal lemmas.',
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(output, ensure_ascii=False, indent=2)+'\n')
    print(f"{output['status']} {len(results)} programs")
    print(f'{halted} halted; {len(results)-halted} reached the {args.segment_limit}-segment limit')
    print(f"{coverage['segments']} segments checked; {len(smoke_results)} smoke cases passed")
    print(f'Results: {args.output}')
    if failure:
        print(json.dumps(failure, ensure_ascii=False, indent=2), file=sys.stderr)
        return 1
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/verify_gadgets.py <==
#!/usr/bin/env python3
"""Bounded verification of gadgets and segments for Greedy UNO Turing completeness.

Accompanies the preprint "Turing Completeness of Greedy UNO with an Ultimately
Periodic Infinite Deck" by T. V. Kuptsov and G. A. Khaziev.
Python 3.10+; standard library only. Run: python3 verify_gadgets.py
These finite checks supplement the symbolic action-trace proofs in the paper.
"""
from collections import Counter
from dataclasses import dataclass, field
from itertools import product
from pathlib import Path
import json
import random

M, R = 0, 1
J, E, F = 'r1', 'y8', 'b9'
U = ('y2', 'y3')
TEST = 'rS g0 r0 rS rS gS r4 gS'.split()
GIVE = 'g0 g0 yS g0'.split()
FLAG = 'g4 g4 g0'.split()
PI = ['r1', 'g0']
CLEAN_DEC = 'g1 rS gS'.split()
CLEAN_INC = 'rS rS gS'.split()
ALPHABET = [c+s for c in 'rygb' for s in '0123456789SD']
COUNTS = Counter()


def hand(**items):
    return Counter({k: v for k, v in items.items() if v})


def compatible(x, top):
    return x[0] == top[0] or x[1] == top[1]


@dataclass
class State:
    hands: list
    top: str = 'gS'
    turn: int = R
    winner: int | None = None
    consumed: int = 0
    trace: list = field(default_factory=list)


def boundary(j=0, a=0, b=0, e=1):
    return State([hand(r1=2*j, y2=a, y3=b, y8=e), hand(b9=1)])


def clean(counter):
    return +counter


def snapshot(s):
    return {'hands': [dict(clean(h)) for h in s.hands], 'top': s.top,
            'reader': 'MR'[s.turn],
            'winner': None if s.winner is None else 'MR'[s.winner]}


def run(s, word, record=False):
    """Finish the word, including all subsequent hand plays before next draw.

    All turn transitions follow the rules, not the gadget specifications.
    Penalties are atomic and must not read outside the supplied finite block.
    Raises on a choice of distinct playable hand types or an unfinished penalty.
    """
    pos = 0

    def log(p, mode, x):
        if record:
            s.trace.append(f"{'MR'[p]}:{mode}{x}")

    def play(p, x):
        nonlocal pos
        assert compatible(x, s.top), (x, s.top)
        s.top = x
        if not clean(s.hands[p]):
            s.winner = p
            return
        if x[1] == 'D':
            assert pos + 2 <= len(word), 'penalty crosses block boundary'
            for card in word[pos:pos+2]:
                s.hands[1-p][card] += 1
                log(1-p, 'penalty+', card)
            pos += 2
            s.turn = p
        elif x[1] == 'S':
            s.turn = p
        else:
            s.turn = 1-p

    while s.winner is None:
        p = s.turn
        options = [x for x, n in s.hands[p].items()
                   if n > 0 and compatible(x, s.top)]
        assert len(options) <= 1, ('ambiguous', snapshot(s), options)
        if options:
            x = options[0]
            s.hands[p][x] -= 1
            log(p, 'hand-', x)
            play(p, x)
        elif pos == len(word):
            break
        else:
            x = word[pos]
            pos += 1
            s.hands[p][x] += 1
            if compatible(x, s.top):
                s.hands[p][x] -= 1
                log(p, 'draw_play+', x)
                play(p, x)
            else:
                log(p, 'draw_keep+', x)
                s.turn = 1-p
    s.consumed += pos
    return pos


def pre(payload):
    cards = list(payload)
    if len(cards) % 2:
        cards.append(E)
    return [c for k in range(0, len(cards), 2)
            for c in ['gD', cards[k], cards[k+1]]] + ['gS']


def core(x):
    return ['g2' if x == 0 else 'g3', 'gS', 'gS', 'g0', 'gS', 'gS']


def inc(x, o):
    return (TEST + pre([J]*o+[U[x]]) + GIVE + FLAG + PI*o
            + core(x)[:3] + CLEAN_INC)


def dec(x, o, z):
    return (TEST + pre([J]*(z+1)) + GIVE + FLAG + PI*o + ['g0']
            + core(x) + ['g0'] + PI*(z-o) + CLEAN_DEC)


def halt():
    return TEST + FLAG + 'g0 gS bS gS g0 gS'.split()


def assert_state(s, hm, hr, top='gS', reader=R, winner=None):
    assert clean(s.hands[M]) == clean(hm), (snapshot(s), dict(hm))
    assert clean(s.hands[R]) == clean(hr), (snapshot(s), dict(hr))
    assert (s.top, s.turn, s.winner) == (top, reader, winner), snapshot(s)


def check_word(label, s, word, hm, hr, top='gS', reader=R):
    assert run(s, word) == len(word)
    assert_state(s, hm, hr, top, reader)
    COUNTS[label] += 1


def local_blocks():
    for j, a, b, e in product(range(13), range(5), range(5), [1, 3]):
        hm = hand(r1=max(0, 2*j-2), y2=a, y3=b, y8=e, r4=int(j>0))
        check_word('TEST', boundary(j, a, b, e), TEST, hm, hand(b9=1))

    rng = random.Random(7112026)
    for k in range(2500):
        payload = [rng.choice(ALPHABET) for _ in range(k % 31)]
        q = k % 7
        s = boundary(a=k % 5, b=k % 3)
        s.hands[R][J] = q
        expected = s.hands[M] + Counter(payload)
        expected[E] += len(payload) % 2
        check_word('PRE', s, pre(payload), expected, hand(b9=1, r1=q))

    for n, a, b, q in product(range(7), range(4), range(4), range(5)):
        hm = hand(r1=n, y2=a, y3=b, y8=1)
        s = State([hm.copy(), hand(b9=1, r1=q)])
        check_word('GIVE', s, GIVE, hm, hand(b9=1, r1=q, yS=1), 'g0')
        for flag in ([0, 1] if q == 0 else []):
            s = State([hm+hand(r4=flag), hand(b9=1, yS=1)], 'g0', R)
            check_word('FLAG', s, FLAG, hm, hand(b9=1, yS=1), 'g0',
                       R if flag else M)
        for reader, k in product([M, R], range(9)):
            s = State([hm.copy(), hand(b9=1, r1=q, yS=1)], 'g0', reader)
            want = [h.copy() for h in s.hands]
            want[reader][J] += k
            check_word('PI_power', s, PI*k, *want, 'g0', reader)
            if k == 0:
                check_word('g0_switch', State([hm.copy(), hand(b9=1, r1=q, yS=1)],
                                            'g0', reader), ['g0'], hm,
                           hand(b9=1, r1=q, yS=1), 'g0', 1-reader)
        for x, reader in product([0, 1], [M, R]):
            s = State([hm.copy(), hand(b9=1, r1=q, yS=1)], 'g0', reader)
            want = hm.copy()
            positive = want[U[x]] > 0
            if reader == R and positive:
                want[U[x]] -= 1
            output_reader = R if reader == R and not positive else M
            check_word('CORE', s, core(x), want, hand(b9=1, r1=q),
                       'gS', output_reader)

    for q, extra, a, b, e in product(range(14), range(5), range(3), range(3), [1, 3]):
        hm = hand(r1=q+1+extra, y2=a, y3=b, y8=e)
        s = State([hm.copy(), hand(b9=1, r1=q)], 'g0', R)
        check_word('CLEAN_DEC_R', s, CLEAN_DEC,
                   hand(r1=extra, y2=a, y3=b, y8=e), hand(b9=1))
        if q == 0:
            s = State([hm.copy(), hand(b9=1)], 'g0', M)
            check_word('CLEAN_DEC_M', s, CLEAN_DEC,
                       hand(r1=extra, y2=a, y3=b, y8=e), hand(b9=1))
        hm[J] -= 1
        s = State([hm, hand(b9=1, r1=q)], 'gS', R)
        check_word('CLEAN_INC', s, CLEAN_INC,
                   hand(r1=extra, y2=a, y3=b, y8=e), hand(b9=1))


def segments():
    for j, a, b, e in product(range(7), range(5), range(5), [1, 2, 4]):
        for x, o in product([0, 1], range(10)):
            values = [a, b]
            if j == 0:
                values[x] += 1
            expected_j = o if j == 0 else j-1
            expected_e = e + ((o+1) % 2)
            check_word('INC_segment', boundary(j,a,b,e), inc(x,o),
                       hand(r1=2*expected_j, y2=values[0], y3=values[1], y8=expected_e),
                       hand(b9=1))
        for x, o in product([0, 1], range(10)):
            for z in range(o, 20):
                values = [a,b]
                if j:
                    expected_j = j-1
                elif values[x]:
                    expected_j = o
                    values[x] -= 1
                else:
                    expected_j = z
                check_word('DEC_segment', boundary(j,a,b,e), dec(x,o,z),
                           hand(r1=2*expected_j, y2=values[0], y3=values[1],
                                y8=e+(z+1)%2), hand(b9=1))
        s = boundary(j,a,b,e)
        used = run(s, halt())
        if j:
            assert used == 17
            assert_state(s, hand(r1=2*j-2,y2=a,y3=b,y8=e), hand(b9=1))
        else:
            assert used == 14
            assert_state(s, hand(y2=a,y3=b,y8=e), hand(), 'b9', R, R)
        COUNTS['HALT_segment'] += 1


def offsets_and_sizes():
    for n in range(1, 19):
        for i, t1, t0 in product(range(n), repeat=3):
            o = (t1-i-1) % n
            base = (t0-i-1) % n
            z = base+n*(base < o)
            assert 0 <= o <= n-1 and o <= z <= 2*n-1
            assert (i+1+o) % n == t1
            assert (i+1+z) % n == t0
            assert len(inc(0,o)) == 22+2*o+3*((o+2)//2)
            assert len(dec(0,o,z)) == 27+2*z+3*((z+2)//2)
            assert len(dec(0,o,z)) <= 25+7*n
            COUNTS['offsets_and_sizes'] += 1
    assert len(halt()) == 17
    types = set(inc(0,3)+inc(1,4)+dec(0,2,5)+dec(1,3,6)+halt())
    assert len(types) == 16
    assert len(types | {E,F,'g5','g0','gS'}) == 18


def prefix(record=False):
    word = [E,F] + ['g5','g5']*6 + ['g5','g0','gS']
    assert len(word) == 17
    s = State([Counter(word[:14:2]), Counter(word[1:14:2])], word[14], M)
    s.consumed = 15
    assert run(s, word[15:], record) == 2
    assert_state(s, hand(y8=1), hand(b9=1))
    COUNTS['prefix'] += 1
    return s


def program_tests():
    rng = random.Random(11012026)
    programs = [[('HALT',)], [('INC',0,0)], [('DEC',0,0,0)],
                [('INC',0,1),('HALT',)],
                [('INC',0,1),('DEC',0,1,2),('HALT',)],
                [('DEC',0,0,1),('INC',1,2),('HALT',)]]
    for _ in range(1000):
        n = rng.randrange(1,13)
        program = []
        for _ in range(n):
            op = rng.choices(['INC','DEC','HALT'], [4,5,1])[0]
            if op == 'HALT':
                program.append((op,))
            elif op == 'INC':
                program.append((op,rng.randrange(2),rng.randrange(n)))
            else:
                program.append((op,rng.randrange(2),rng.randrange(n),rng.randrange(n)))
        programs.append(program)
    halted = 0
    for program in programs:
        s = prefix()
        n, j, values, pc = len(program), 0, [0,0], 0
        for step in range(150):
            i = step % n
            assert (i+j) % n == pc
            instr = program[i]
            op = instr[0]
            old_e = s.hands[M][E]
            expected_e = old_e
            if op == 'INC':
                _,x,t = instr
                o = (t-i-1) % n
                word = inc(x,o)
                expected_e += (o+1)%2
            elif op == 'DEC':
                _,x,t1,t0 = instr
                o, base = (t1-i-1)%n, (t0-i-1)%n
                z = base+n*(base < o)
                word = dec(x,o,z)
                expected_e += (z+1)%2
            else:
                word = halt()
            active = j == 0
            if not active:
                j -= 1
            elif op == 'INC':
                values[x] += 1
                pc, j = t, o
            elif op == 'DEC':
                positive = values[x] > 0
                if positive:
                    values[x] -= 1
                pc, j = (t1,o) if positive else (t0,z)
            used = run(s,word)
            COUNTS['program_segments'] += 1
            if active and op == 'HALT':
                assert used == 14
                assert_state(s,hand(y2=values[0],y3=values[1],y8=expected_e),
                             hand(), 'b9',R,R)
                halted += 1
                break
            assert used == len(word)
            assert_state(s,hand(r1=2*j,y2=values[0],y3=values[1],y8=expected_e),hand(b9=1))
        COUNTS['programs'] += 1
    return {'programs':len(programs), 'halted':halted,
            'bounded_without_halt':len(programs)-halted, 'segment_limit':150,
            'random_seed':11012026}


def traces_and_counterexamples():
    result = {}
    for name, s, word in [
        ('TEST_active',boundary(),TEST),
        ('TEST_passive',boundary(1),TEST),
        ('FLAG_actual_active',State([hand(y8=1),hand(b9=1,yS=1)],'g0',R),FLAG),
        ('FLAG_actual_passive',State([hand(y8=1,r4=1),hand(b9=1,yS=1)],'g0',R),FLAG),
        ('FLAG_counterexample_J_in_R',State([hand(y8=1,r4=1),hand(b9=1,yS=1,r1=1)],'g0',R),FLAG),
        ('FLAG_counterexample_two_flags',State([hand(y8=1,r4=2),hand(b9=1,yS=1)],'g0',R),FLAG),
        ('PRE_counterexample_bD_in_R',State([hand(y8=1),hand(b9=1,bD=1)]),pre([J]*4)),
        ('HALT_active',boundary(a=2,b=3),halt()),
        ('HALT_passive',boundary(j=1,a=2,b=3),halt()),
    ]:
        start = snapshot(s)
        used = run(s,word,True)
        result[name] = {'input':start,'word':word,'used':used,
                        'trace':s.trace,'output':snapshot(s)}
    s = prefix(True)
    run(s,inc(0,0),True)
    run(s,halt(),True)
    assert s.consumed == 56
    result['INC_A_then_HALT'] = {'consumed_including_deal':s.consumed,
                                'trace':s.trace,'output':snapshot(s)}
    return result


def main():
    local_blocks()
    segments()
    offsets_and_sizes()
    programs = program_tests()
    traces = traces_and_counterexamples()
    result = {'status':'passed','counts':dict(COUNTS),'program_summary':programs,
              'notes':['Bounded checks are not a proof for arbitrary multiplicities.',
                       'Counterexamples test broader lemma wording, not compiled segments.'],
              'traces':traces}
    path = Path(__file__).with_name('verification-results.json')
    path.write_text(json.dumps(result,ensure_ascii=False,indent=2)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k != 'traces'},ensure_ascii=False,indent=2))


if __name__ == '__main__':
    main()

